Effective K\"ahler and auxiliary field potentials for chiral superfield models at three loops

I obtain the effective K\"ahler potential at three-loop order for a general renormalizable supersymmetric theory containing only chiral supermultiplets. The three-loop contribution is remarkably simple, consisting of only four terms involving three distinct renormalized master integrals. In the case of the Wess-Zumino model with a single chiral superfield, I also obtain the effective auxiliary field potential at three-loop order, extending previous results at one-loop order. The method used is inferential, relying on existing knowledge of the ordinary scalar effective potential.

==> anc/G3abc.txt <==
(*
   This file contains the effective auxiliary field potential functions 
   G3a, G3b, G3c as defined in equation (3.22) of the paper
   "Effective Kahler and auxiliary field potentials for chiral superfield
   models at three loops", by Stephen P. Martin, August 2024.

   The real superfields x, y, z, and del are defined in equations (2.8), 
   (3.12), and (3.13). The constants Zeta3, cI, and cH are defined in 
   equations (2.33)-(2.35). The function lnbar is defined in equation (1.3).
   The integral functions I2bar and K are defined in equations (1.5)-(1.8).
   The renormalized master integrals I2, F, G, and H, are defined in the paper
   "Evaluation of the general 3-loop vacuum Feynman integral",
   [arXiv:1610.07720 [hep-ph]], by Stephen P. Martin and David G. Robertson.

   This file can be read into Mathematica.
*)

G3a = -((-3 + 2*cH + 4*cI)*del^2)/8 + (13*del^2*Zeta3)/4 - 
     F[x, x, x, x]/(4*x) + ((3 + 2*del)*F[x, x, y, y])/(16*x) - 
     F[x, x, y, z]/(8*x) - ((-3 + 2*del)*F[x, x, z, z])/(16*x) - 
     ((1 + del)*(-3 + 2*del)*F[y, x, x, y])/(16*x) + 
     ((1 + del)*(-1 + 2*del)*F[y, x, x, z])/(16*x) - 
     (3*(1 + del)*F[y, y, y, y])/(32*x) - ((1 + del)*F[y, y, z, z])/(32*x) + 
     ((-1 + del)*(1 + 2*del)*F[z, x, x, y])/(16*x) - 
     ((-1 + del)*(3 + 2*del)*F[z, x, x, z])/(16*x) + 
     ((-1 + del)*F[z, y, y, z])/(32*x) + (3*(-1 + del)*F[z, z, z, z])/
      (32*x) - ((-11 + 2*del + del^2)*G[x, x, y, x, y])/(16*x) + 
     ((-5 + del^2)*G[x, x, y, x, z])/(8*x) - 
     ((-11 - 2*del + del^2)*G[x, x, z, x, z])/(16*x) - 
     ((3 + del)*G[y, x, x, x, x])/(8*x) + (15*G[y, x, x, y, y])/(32*x) - 
     G[y, x, x, y, z]/(16*x) + (7*G[y, x, x, z, z])/(32*x) - 
     (27*G[y, y, y, y, y])/(64*x) - (3*G[y, y, y, z, z])/(32*x) - 
     G[y, y, z, y, z]/(16*x) - (3*G[y, z, z, z, z])/(64*x) + 
     ((-3 + del)*G[z, x, x, x, x])/(8*x) + (7*G[z, x, x, y, y])/(32*x) - 
     G[z, x, x, y, z]/(16*x) + (15*G[z, x, x, z, z])/(32*x) - 
     (3*G[z, y, y, y, y])/(64*x) - (3*G[z, y, y, z, z])/(32*x) - 
     G[z, y, z, y, z]/(16*x) - (27*G[z, z, z, z, z])/(64*x) + 
     (3*(-1 + del)*H[x, x, x, y, y, y])/8 + 
     ((-1 + 3*del)*H[x, x, x, y, y, z])/8 + 
     ((-1 - 3*del)*H[x, x, x, y, z, z])/8 - (3*(1 + del)*H[x, x, x, z, z, z])/
      8 + ((-1 + 6*del + del^2)*H[x, x, y, y, x, x])/16 + 
     ((1 + del^2)*H[x, x, y, z, x, x])/8 + 
     ((-1 - 6*del + del^2)*H[x, x, z, z, x, x])/16 + 
     (81*H[y, y, y, y, y, y])/256 + (9*H[y, y, y, y, y, z])/128 + 
     (3*H[y, y, y, y, z, z])/64 + (3*H[y, y, y, z, z, z])/64 + 
     (3*H[y, y, z, y, z, z])/64 + (3*H[y, y, z, z, y, y])/256 + 
     H[y, y, z, z, y, z]/64 + (3*H[y, y, z, z, z, z])/64 + 
     (3*H[y, z, z, z, y, z])/256 + (9*H[y, z, z, z, z, z])/128 + 
     (81*H[z, z, z, z, z, z])/256 + ((-3 + 2*del - del^2)*
       K[x, x, x, y, x, y])/8 + ((1 + del^2)*K[x, x, x, y, x, z])/4 + 
     ((-3 - 2*del - del^2)*K[x, x, x, z, x, z])/8 + 
     ((3 - 2*del + del^2)*K[y, y, x, x, x, x])/16 + 
     (9*(-2 + del)*K[y, y, x, x, y, y])/32 + (del*K[y, y, x, x, y, z])/16 + 
     ((-2 + del)*K[y, y, x, x, z, z])/32 + (243*K[y, y, y, y, y, y])/512 + 
     (9*K[y, y, y, y, y, z])/128 + (27*K[y, y, y, y, z, z])/256 + 
     (3*K[y, y, y, z, y, z])/128 + K[y, y, y, z, z, z]/128 + 
     (3*K[y, y, z, z, z, z])/512 + K[y, z, x, x, x, x]/4 - 
     (3*K[y, z, x, x, y, y])/16 - K[y, z, x, x, y, z]/8 - 
     (3*K[y, z, x, x, z, z])/16 + (9*K[y, z, y, y, y, y])/256 + 
     (3*K[y, z, y, y, y, z])/64 + (9*K[y, z, y, y, z, z])/128 + 
     K[y, z, y, z, y, z]/64 + (3*K[y, z, y, z, z, z])/64 + 
     (9*K[y, z, z, z, z, z])/256 + ((3 + 2*del + del^2)*K[z, z, x, x, x, x])/
      16 + ((-2 - del)*K[z, z, x, x, y, y])/32 - (del*K[z, z, x, x, y, z])/
      16 - (9*(2 + del)*K[z, z, x, x, z, z])/32 + (3*K[z, z, y, y, y, y])/
      512 + K[z, z, y, y, y, z]/128 + (27*K[z, z, y, y, z, z])/256 + 
     (3*K[z, z, y, z, y, z])/128 + (9*K[z, z, y, z, z, z])/128 + 
     (243*K[z, z, z, z, z, z])/512 - ((6 + 5*cI)*del^2*lnbar[x])/12 + 
     (3*del^2*Zeta3*lnbar[x])/2 + (5*del^2*lnbar[x]^3)/24 + 
     ((-1 + del)*del*I2[x, x, y]*Log[1 - del])/(8*x) - 
     ((-1 + del)*del*I2[x, x, z]*Log[1 - del])/(8*x) + 
     ((-1 + del)^2*I2bar[x, x, x, y]*Log[1 - del])/4 - 
     ((-1 + del)*(1 + del)*I2bar[x, x, x, z]*Log[1 - del])/4 + 
     ((-1 + del)^2*I2bar[y, y, x, x]*Log[1 - del])/8 + 
     (9*(-1 + del)*I2bar[y, y, y, y]*Log[1 - del])/32 + 
     ((-1 + del)*I2bar[y, y, y, z]*Log[1 - del])/16 + 
     ((-1 + del)*I2bar[y, y, z, z]*Log[1 - del])/32 - 
     ((-1 + del)*(1 + del)*I2bar[z, z, x, x]*Log[1 - del])/8 + 
     ((-1 + del)*I2bar[z, z, y, y]*Log[1 - del])/32 + 
     ((-1 + del)*I2bar[z, z, y, z]*Log[1 - del])/16 + 
     (9*(-1 + del)*I2bar[z, z, z, z]*Log[1 - del])/32 + 
     ((-1 + del)^2*Log[1 - del]^2)/8 - ((-1 + del)^2*lnbar[x]*Log[1 - del]^2)/
      16 - ((-1 + del)^2*Log[1 - del]^3)/16 - 
     (del*(1 + del)*I2[x, x, y]*Log[1 + del])/(8*x) + 
     (del*(1 + del)*I2[x, x, z]*Log[1 + del])/(8*x) - 
     ((-1 + del)*(1 + del)*I2bar[x, x, x, y]*Log[1 + del])/4 + 
     ((1 + del)^2*I2bar[x, x, x, z]*Log[1 + del])/4 - 
     ((-1 + del)*(1 + del)*I2bar[y, y, x, x]*Log[1 + del])/8 - 
     (9*(1 + del)*I2bar[y, y, y, y]*Log[1 + del])/32 + 
     ((-1 - del)*I2bar[y, y, y, z]*Log[1 + del])/16 + 
     ((-1 - del)*I2bar[y, y, z, z]*Log[1 + del])/32 + 
     ((1 + del)^2*I2bar[z, z, x, x]*Log[1 + del])/8 + 
     ((-1 - del)*I2bar[z, z, y, y]*Log[1 + del])/32 + 
     ((-1 - del)*I2bar[z, z, y, z]*Log[1 + del])/16 - 
     (9*(1 + del)*I2bar[z, z, z, z]*Log[1 + del])/32 - 
     ((-1 + del)*(1 + del)*Log[1 - del]*Log[1 + del])/4 + 
     ((-1 + del)*(1 + del)*lnbar[x]*Log[1 - del]*Log[1 + del])/8 + 
     ((-1 + del)*(3 + del)*Log[1 - del]^2*Log[1 + del])/16 + 
     ((1 + del)^2*Log[1 + del]^2)/8 - ((1 + del)^2*lnbar[x]*Log[1 + del]^2)/
      16 + ((-3 + del)*(1 + del)*Log[1 - del]*Log[1 + del]^2)/16 - 
     ((1 + del)^2*Log[1 + del]^3)/16
 
G3b = G[x, x, y, x, y]/(4*x) - G[x, x, z, x, z]/(4*x) - 
     G[y, x, x, x, x]/(8*x) + (15*G[y, x, x, y, y])/(64*x) + 
     G[y, x, x, y, z]/(32*x) + (7*G[y, x, x, z, z])/(64*x) - 
     (27*G[y, y, y, y, y])/(128*x) - (3*G[y, y, y, z, z])/(64*x) + 
     G[y, y, z, y, z]/(32*x) - (3*G[y, z, z, z, z])/(128*x) + 
     G[z, x, x, x, x]/(8*x) - (7*G[z, x, x, y, y])/(64*x) - 
     G[z, x, x, y, z]/(32*x) - (15*G[z, x, x, z, z])/(64*x) + 
     (3*G[z, y, y, y, y])/(128*x) + (3*G[z, y, y, z, z])/(64*x) - 
     G[z, y, z, y, z]/(32*x) + (27*G[z, z, z, z, z])/(128*x) + 
     ((-5 + 3*del)*H[x, x, x, y, y, y])/16 + 
     ((-1 - 3*del)*H[x, x, x, y, y, z])/16 + 
     ((1 - 3*del)*H[x, x, x, y, z, z])/16 + ((5 + 3*del)*H[x, x, x, z, z, z])/
      16 + ((-1 + del)*H[x, x, y, y, x, x])/8 - (del*H[x, x, y, z, x, x])/4 + 
     ((1 + del)*H[x, x, z, z, x, x])/8 + (27*H[y, y, y, y, y, y])/128 - 
     H[y, y, y, z, z, z]/32 + H[y, y, z, y, z, z]/32 - 
     H[y, y, z, z, y, y]/128 + H[y, z, z, z, y, z]/128 - 
     (27*H[z, z, z, z, z, z])/128 + ((-1 + del)*K[x, x, x, y, x, y])/4 - 
     (del*K[x, x, x, y, x, z])/2 + ((1 + del)*K[x, x, x, z, x, z])/4 + 
     ((1 - del)*K[y, y, x, x, x, x])/8 + (9*(-3 + del)*K[y, y, x, x, y, y])/
      64 + ((-1 - del)*K[y, y, x, x, y, z])/32 + 
     ((-3 + del)*K[y, y, x, x, z, z])/64 + (81*K[y, y, y, y, y, y])/256 + 
     (9*K[y, y, y, y, z, z])/128 - K[y, y, y, z, y, z]/64 + 
     K[y, y, z, z, z, z]/256 + ((-1 - del)*K[z, z, x, x, x, x])/8 + 
     ((3 + del)*K[z, z, x, x, y, y])/64 + ((1 - del)*K[z, z, x, x, y, z])/
      32 + (9*(3 + del)*K[z, z, x, x, z, z])/64 - K[z, z, y, y, y, y]/256 - 
     (9*K[z, z, y, y, z, z])/128 + K[z, z, y, z, y, z]/64 - 
     (81*K[z, z, z, z, z, z])/256 + ((1 - del)*I2bar[x, x, x, y]*
       Log[1 - del])/4 + ((-1 + del)*I2bar[x, x, x, z]*Log[1 - del])/4 + 
     ((1 - del)*I2bar[y, y, x, x]*Log[1 - del])/8 + 
     (9*(-1 + del)*I2bar[y, y, y, y]*Log[1 - del])/64 + 
     ((1 - del)*I2bar[y, y, y, z]*Log[1 - del])/32 + 
     ((-1 + del)*I2bar[y, y, z, z]*Log[1 - del])/64 + 
     ((-1 + del)*I2bar[z, z, x, x]*Log[1 - del])/8 + 
     ((1 - del)*I2bar[z, z, y, y]*Log[1 - del])/64 + 
     ((-1 + del)*I2bar[z, z, y, z]*Log[1 - del])/32 - 
     (9*(-1 + del)*I2bar[z, z, z, z]*Log[1 - del])/64 + 
     ((1 + del)*I2bar[x, x, x, y]*Log[1 + del])/4 + 
     ((-1 - del)*I2bar[x, x, x, z]*Log[1 + del])/4 + 
     ((1 + del)*I2bar[y, y, x, x]*Log[1 + del])/8 - 
     (9*(1 + del)*I2bar[y, y, y, y]*Log[1 + del])/64 + 
     ((1 + del)*I2bar[y, y, y, z]*Log[1 + del])/32 + 
     ((-1 - del)*I2bar[y, y, z, z]*Log[1 + del])/64 + 
     ((-1 - del)*I2bar[z, z, x, x]*Log[1 + del])/8 + 
     ((1 + del)*I2bar[z, z, y, y]*Log[1 + del])/64 + 
     ((-1 - del)*I2bar[z, z, y, z]*Log[1 + del])/32 + 
     (9*(1 + del)*I2bar[z, z, z, z]*Log[1 + del])/64
 
G3c = -H[x, x, x, y, y, y]/8 + H[x, x, x, y, y, z]/8 + 
     H[x, x, x, y, z, z]/8 - H[x, x, x, z, z, z]/8 - H[x, x, y, y, x, x]/16 + 
     H[x, x, y, z, x, x]/8 - H[x, x, z, z, x, x]/16 + 
     (27*H[y, y, y, y, y, y])/512 - (9*H[y, y, y, y, y, z])/256 - 
     (3*H[y, y, y, y, z, z])/128 + H[y, y, y, z, z, z]/128 + 
     H[y, y, z, y, z, z]/128 + H[y, y, z, z, y, y]/512 - 
     H[y, y, z, z, y, z]/128 - (3*H[y, y, z, z, z, z])/128 + 
     H[y, z, z, z, y, z]/512 - (9*H[y, z, z, z, z, z])/256 + 
     (27*H[z, z, z, z, z, z])/512 - K[x, x, x, y, x, y]/8 + 
     K[x, x, x, y, x, z]/4 - K[x, x, x, z, x, z]/8 + K[y, y, x, x, x, x]/16 - 
     (9*K[y, y, x, x, y, y])/64 + K[y, y, x, x, y, z]/32 - 
     K[y, y, x, x, z, z]/64 + (81*K[y, y, y, y, y, y])/1024 - 
     (9*K[y, y, y, y, y, z])/256 + (9*K[y, y, y, y, z, z])/512 + 
     K[y, y, y, z, y, z]/256 - K[y, y, y, z, z, z]/256 + 
     K[y, y, z, z, z, z]/1024 - K[y, z, x, x, x, x]/8 + 
     (3*K[y, z, x, x, y, y])/32 + K[y, z, x, x, y, z]/16 + 
     (3*K[y, z, x, x, z, z])/32 - (9*K[y, z, y, y, y, y])/512 - 
     (3*K[y, z, y, y, y, z])/128 - (9*K[y, z, y, y, z, z])/256 - 
     K[y, z, y, z, y, z]/128 - (3*K[y, z, y, z, z, z])/128 - 
     (9*K[y, z, z, z, z, z])/512 + K[z, z, x, x, x, x]/16 - 
     K[z, z, x, x, y, y]/64 + K[z, z, x, x, y, z]/32 - 
     (9*K[z, z, x, x, z, z])/64 + K[z, z, y, y, y, y]/1024 - 
     K[z, z, y, y, y, z]/256 + (9*K[z, z, y, y, z, z])/512 + 
     K[z, z, y, z, y, z]/256 - (9*K[z, z, y, z, z, z])/256 + 
     (81*K[z, z, z, z, z, z])/1024

